Local integrands for the five-point amplitude in planar N=4 SYM up to five loops

Integrands for colour ordered scattering amplitudes in planar N=4 SYM are dual to those of correlation functions of the energy-momentum multiplet of the theory. The construction can relate amplitudes with different numbers of legs. By graph theory methods the integrand of the four-point function of energy-momentum multiplets has been constructed up to six loops in previous work. In this article we extend this analysis to seven loops and use it to construct the full integrand of the five-point amplitude up to five loops, and in the parity even sector to six loops. All results, both parity even and parity odd, are obtained in a concise local form in dual momentum space and can be displayed efficiently through graphs. We have verified agreement with other local formulae both in terms of supertwistors and scalar momentum integrals as well as BCJ forms where those exist in the literature, i.e. up to three loops. Finally we note that the four-point correlation function can be extracted directly from the four-point amplitude and so this uncovers a direct link from four- to five-point amplitudes.

==> anc/5pointamplitudenumberofterms.txt <==
numberofterms[1] = {5, 1}
 
numberofterms[2] = {20, 10, 10}
 
numberofterms[3] = {60, 30, 60, 120, 60, 30, 30, 30, 30, 30, 30, 60, 30}
 
numberofterms[4] = {240, 120, 240, 120, 240, 240, 480, 240, 240, 240, 120, 
    480, 240, 240, 960, 240, 240, 120, 240, 240, 120, 120, 240, 240, 480, 
    240, 240, 240, 240, 480, 240, 240, 240, 240, 240, 240, 240, 240, 120, 
    120, 240, 120, 240, 120, 120, 120, 240, 120, 120, 240, 240, 240, 240, 
    240, 240, 120, 240, 240, 120, 240, 240, 120, 240, 120, 240, 240, 240, 
    240, 240, 120, 120}
 
numberofterms[5] = {600, 120, 1200, 600, 1200, 2400, 1200, 1200, 1200, 1200, 
    1200, 1200, 1200, 1200, 600, 1200, 600, 1200, 1200, 1200, 600, 1200, 
    1200, 1200, 1200, 1200, 1200, 1200, 1200, 1200, 1200, 1200, 1200, 2400, 
    2400, 1200, 1200, 600, 1200, 600, 2400, 1200, 1200, 1200, 1200, 1200, 
    1200, 600, 1200, 1200, 1200, 1200, 2400, 4800, 1200, 1200, 1200, 1200, 
    4800, 600, 1200, 1200, 1200, 1200, 1200, 1200, 1200, 600, 1200, 600, 
    1200, 1200, 2400, 600, 1200, 4800, 1200, 1200, 1200, 1200, 1200, 1200, 
    4800, 1200, 1200, 1200, 1200, 1200, 1200, 1200, 1200, 1200, 1200, 4800, 
    1200, 1200, 1200, 1200, 1200, 1200, 4800, 1200, 1200, 1200, 1200, 1200, 
    1200, 1200, 1200, 1200, 1200, 4800, 1200, 4800, 1200, 1200, 1200, 1200, 
    1200, 1200, 1200, 1200, 1200, 1200, 1200, 1200, 1200, 1200, 2400, 1200, 
    4800, 1200, 1200, 1200, 1200, 1200, 1200, 1200, 1200, 1200, 600, 1200, 
    1200, 1200, 1200, 1200, 1200, 1200, 600, 1200, 1200, 1200, 1200, 1200, 
    1200, 1200, 1200, 1200, 2400, 1200, 2400, 1200, 1200, 1200, 1200, 4800, 
    600, 1200, 1200, 1200, 1200, 600, 1200, 1200, 1200, 4800, 1200, 1200, 
    1200, 1200, 1200, 1200, 1200, 1200, 1200, 1200, 1200, 1200, 1200, 4800, 
    1200, 1200, 1200, 1200, 1200, 1200, 1200, 1200, 1200, 1200, 1200, 1200, 
    1200, 1200, 1200, 1200, 1200, 1200, 1200, 1200, 1200, 1200, 2400, 1200, 
    1200, 1200, 600, 600, 1200, 600, 600, 600, 1200, 4800, 1200, 1200, 1200, 
    1200, 1200, 1200, 1200, 1200, 1200, 1200, 1200, 4800, 600, 1200, 600, 
    1200, 1200, 1200, 1200, 1200, 600, 600, 1200, 1200, 4800, 1200, 1200, 
    1200, 1200, 1200, 1200, 1200, 1200, 1200, 2400, 1200, 1200, 1200, 1200, 
    4800, 1200, 1200, 1200, 4800, 1200, 1200, 1200, 1200, 1200, 1200, 1200, 
    1200, 1200, 1200, 1200, 1200, 1200, 1200, 1200, 1200, 1200, 1200, 1200, 
    1200, 1200, 1200, 1200, 1200, 1200, 1200, 1200, 1200, 1200, 1200, 1200, 
    1200, 1200, 1200, 1200, 1200, 600, 1200, 600, 1200, 1200, 1200, 2400, 
    1200, 1200, 1200, 1200, 600, 1200, 600, 1200, 600, 600, 1200, 1200, 600, 
    600, 600, 1200, 1200, 1200, 1200, 1200, 1200, 1200, 1200, 600, 600, 1200, 
    1200, 1200, 1200, 1200, 1200, 1200, 1200, 1200, 1200, 1200, 1200, 1200, 
    1200, 600, 1200, 600, 600, 1200, 1200, 1200, 1200, 1200, 1200, 1200, 
    1200, 1200, 1200, 600, 1200, 1200, 1200, 1200, 600, 1200, 600, 600, 1200, 
    1200, 1200, 1200, 1200, 1200, 1200, 1200, 1200, 1200, 1200, 1200, 1200, 
    1200, 1200, 1200, 1200, 1200, 1200, 1200, 1200, 1200, 1200, 1200, 1200, 
    1200, 1200, 1200, 1200, 1200, 1200, 1200, 1200, 600, 600, 600, 600, 1200, 
    1200, 1200, 1200, 1200, 1200, 1200, 1200, 1200, 1200, 1200, 1200, 1200, 
    1200, 1200, 1200, 1200, 1200, 1200, 1200, 1200, 1200, 1200, 600, 1200, 
    1200, 1200, 1200, 1200, 1200, 1200, 1200, 1200, 1200, 1200, 1200, 1200, 
    1200, 1200, 1200, 1200, 1200, 1200, 600, 1200, 600, 1200, 1200, 1200, 
    1200, 1200, 1200, 1200, 1200, 1200, 1200, 1200, 1200, 1200, 1200, 600, 
    1200, 1200, 1200, 600, 1200, 1200, 1200, 1200, 1200, 1200, 1200, 1200, 
    1200, 1200, 1200, 1200, 1200, 1200, 1200, 1200, 1200, 1200, 1200, 1200, 
    1200, 1200, 1200, 1200, 1200, 1200, 1200, 1200, 1200, 1200, 1200, 1200, 
    1200, 1200, 1200, 600, 1200, 600, 600, 1200, 1200, 1200, 1200, 600, 600, 
    1200}
 
numberofterms[6] = {7200, 14400, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 
    3600, 28800, 7200, 7200, 7200, 7200, 7200, 7200, 3600, 7200, 3600, 7200, 
    7200, 3600, 7200, 14400, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 
    7200, 7200, 7200, 7200, 7200, 28800, 7200, 7200, 7200, 7200, 7200, 7200, 
    7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 
    7200, 7200, 7200, 7200, 7200, 14400, 7200, 7200, 3600, 7200, 7200, 3600, 
    7200, 7200, 14400, 7200, 7200, 3600, 3600, 7200, 7200, 7200, 7200, 14400, 
    14400, 7200, 7200, 7200, 7200, 3600, 14400, 7200, 7200, 7200, 14400, 
    7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 
    28800, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 
    7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 28800, 
    7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 
    7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 14400, 
    14400, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 3600, 14400, 
    7200, 7200, 7200, 7200, 7200, 7200, 7200, 28800, 7200, 7200, 7200, 7200, 
    7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 
    7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 
    7200, 7200, 7200, 7200, 7200, 28800, 7200, 7200, 7200, 7200, 7200, 7200, 
    7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 3600, 7200, 
    7200, 7200, 7200, 7200, 7200, 7200, 7200, 28800, 7200, 7200, 7200, 7200, 
    7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 
    7200, 7200, 7200, 7200, 7200, 28800, 7200, 7200, 7200, 7200, 7200, 7200, 
    7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 
    7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 
    7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 3600, 7200, 7200, 7200, 
    7200, 3600, 7200, 7200, 7200, 3600, 7200, 7200, 7200, 7200, 7200, 7200, 
    7200, 7200, 7200, 3600, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 
    7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 
    7200, 7200, 7200, 7200, 7200, 7200, 3600, 7200, 7200, 7200, 7200, 7200, 
    7200, 7200, 7200, 7200, 3600, 7200, 3600, 7200, 3600, 7200, 3600, 7200, 
    7200, 7200, 7200, 7200, 7200, 7200, 3600, 7200, 3600, 7200, 7200, 28800, 
    7200, 7200, 3600, 7200, 7200, 3600, 7200, 7200, 7200, 28800, 7200, 7200, 
    7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 
    7200, 7200, 7200, 7200, 7200, 7200, 7200, 28800, 7200, 7200, 28800, 7200, 
    7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 
    7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 
    7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 
    7200, 7200, 7200, 7200, 7200, 7200, 28800, 7200, 7200, 7200, 7200, 7200, 
    7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 
    7200, 7200, 28800, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 
    7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 
    7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 28800, 28800, 7200, 
    7200, 3600, 7200, 7200, 28800, 3600, 7200, 7200, 7200, 3600, 7200, 7200, 
    7200, 7200, 3600, 14400, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 
    3600, 7200, 7200, 7200, 7200, 7200, 14400, 7200, 7200, 7200, 7200, 7200, 
    3600, 7200, 7200, 7200, 7200, 7200, 7200, 3600, 3600, 3600, 7200, 7200, 
    7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 
    7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 
    7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 
    14400, 7200, 7200, 7200, 7200, 7200, 7200, 3600, 7200, 7200, 3600, 7200, 
    3600, 3600, 7200, 28800, 7200, 7200, 7200, 28800, 7200, 7200, 7200, 7200, 
    14400, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 28800, 
    7200, 7200, 7200, 28800, 7200, 7200, 7200, 7200, 14400, 7200, 7200, 7200, 
    7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 
    7200, 7200, 7200, 7200, 7200, 14400, 7200, 7200, 7200, 7200, 7200, 7200, 
    7200, 28800, 28800, 7200, 7200, 7200, 7200, 7200, 28800, 7200, 7200, 
    7200, 7200, 7200, 7200, 7200, 28800, 7200, 7200, 7200, 7200, 7200, 7200, 
    7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 
    28800, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 14400, 7200, 7200, 
    7200, 7200, 28800, 3600, 7200, 7200, 14400, 7200, 7200, 7200, 7200, 7200, 
    7200, 3600, 7200, 14400, 14400, 7200, 7200, 7200, 7200, 28800, 7200, 
    7200, 3600, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 
    7200, 3600, 7200, 28800, 7200, 28800, 7200, 7200, 7200, 7200, 28800, 
    7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 
    7200, 7200, 7200, 7200, 7200, 28800, 7200, 7200, 7200, 7200, 7200, 7200, 
    7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 28800, 7200, 
    28800, 7200, 7200, 7200, 7200, 7200, 28800, 7200, 7200, 7200, 28800, 
    7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 
    7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 
    7200, 7200, 7200, 7200, 7200, 28800, 7200, 7200, 7200, 7200, 3600, 7200, 
    28800, 7200, 7200, 7200, 7200, 7200, 7200, 3600, 7200, 3600, 7200, 7200, 
    7200, 7200, 3600, 7200, 7200, 14400, 7200, 7200, 7200, 3600, 7200, 3600, 
    7200, 7200, 7200, 28800, 7200, 28800, 7200, 7200, 7200, 7200, 7200, 7200, 
    7200, 3600, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 3600, 7200, 
    7200, 7200, 7200, 7200, 7200, 14400, 3600, 7200, 7200, 7200, 7200, 3600, 
    7200, 3600, 7200, 7200, 7200, 7200, 7200, 7200, 28800, 7200, 7200, 7200, 
    7200, 7200, 28800, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 
    7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 
    7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 
    7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 28800, 7200, 7200, 7200, 
    7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 
    7200, 7200, 7200, 28800, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 
    7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 
    14400, 7200, 28800, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 
    7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 14400, 
    14400, 7200, 7200, 7200, 28800, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 
    7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 14400, 
    7200, 7200, 7200, 28800, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 
    7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 28800, 7200, 
    7200, 7200, 28800, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 
    7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 
    7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 
    7200, 7200, 7200, 28800, 7200, 7200, 7200, 14400, 7200, 7200, 7200, 
    28800, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 
    7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 14400, 14400, 7200, 7200, 
    3600, 7200, 14400, 7200, 7200, 7200, 7200, 14400, 7200, 7200, 7200, 3600, 
    3600, 28800, 7200, 3600, 7200, 7200, 14400, 7200, 28800, 7200, 7200, 
    7200, 28800, 3600, 7200, 7200, 7200, 7200, 7200, 7200, 14400, 7200, 3600, 
    7200, 7200, 7200, 7200, 7200, 14400, 7200, 7200, 7200, 7200, 3600, 14400, 
    7200, 7200, 28800, 7200, 7200, 7200, 7200, 14400, 7200, 7200, 7200, 3600, 
    28800, 7200, 7200, 28800, 7200, 7200, 7200, 7200, 7200, 28800, 7200, 
    7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 28800, 7200, 
    7200, 7200, 7200, 7200, 7200, 7200, 7200, 28800, 7200, 7200, 7200, 7200, 
    7200, 7200, 7200, 7200, 28800, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 
    7200, 7200, 7200, 28800, 7200, 7200, 7200, 28800, 7200, 7200, 28800, 
    7200, 7200, 7200, 7200, 28800, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 
    7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 28800, 7200, 28800, 
    7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 14400, 7200, 7200, 
    7200, 7200, 7200, 7200, 7200, 28800, 7200, 28800, 7200, 7200, 7200, 7200, 
    7200, 7200, 7200, 7200, 7200, 14400, 7200, 7200, 7200, 7200, 7200, 7200, 
    7200, 7200, 7200, 7200, 7200, 7200, 28800, 7200, 7200, 7200, 7200, 7200, 
    28800, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 
    7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 28800, 
    28800, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 
    28800, 7200, 7200, 7200, 7200, 7200, 28800, 7200, 7200, 7200, 7200, 7200, 
    7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 
    7200, 7200, 7200, 7200, 7200, 28800, 28800, 7200, 7200, 7200, 7200, 7200, 
    7200, 7200, 7200, 7200, 7200, 7200, 28800, 7200, 7200, 7200, 7200, 7200, 
    7200, 28800, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 
    7200, 28800, 7200, 7200, 7200, 7200, 14400, 7200, 7200, 7200, 7200, 7200, 
    7200, 7200, 14400, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 28800, 
    7200, 7200, 7200, 7200, 7200, 28800, 7200, 7200, 7200, 7200, 7200, 7200, 
    7200, 7200, 7200, 7200, 7200, 14400, 7200, 3600, 14400, 7200, 28800, 
    7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 
    7200, 7200, 7200, 3600, 7200, 7200, 7200, 7200, 3600, 7200, 7200, 3600, 
    3600, 7200, 7200, 7200, 7200, 3600, 7200, 3600, 7200, 7200, 3600, 7200, 
    7200, 7200, 7200, 7200, 7200, 3600, 3600, 7200, 7200, 7200, 7200, 7200, 
    7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 28800, 7200, 7200, 7200, 
    7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 
    7200, 7200, 7200, 28800, 7200, 7200, 7200, 7200, 7200, 28800, 7200, 7200, 
    7200, 7200, 7200, 7200, 7200, 28800, 7200, 7200, 7200, 7200, 7200, 7200, 
    7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 
    7200, 28800, 7200, 28800, 7200, 7200, 7200, 7200, 7200, 28800, 7200, 
    7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 
    7200, 7200, 7200, 7200, 28800, 28800, 7200, 7200, 7200, 28800, 7200, 
    7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 
    7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 
    7200, 7200, 7200, 7200, 14400, 3600, 7200, 7200, 7200, 3600, 7200, 7200, 
    7200, 7200, 3600, 3600, 28800, 7200, 7200, 7200, 7200, 7200, 14400, 7200, 
    7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 
    7200, 7200, 28800, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 
    7200, 7200, 7200, 7200, 28800, 7200, 7200, 7200, 7200, 28800, 7200, 7200, 
    7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 14400, 28800, 7200, 
    7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 28800, 7200, 7200, 
    7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 
    7200, 7200, 7200, 7200, 7200, 28800, 7200, 7200, 7200, 7200, 7200, 7200, 
    7200, 7200, 7200, 7200, 7200, 7200, 7200, 28800, 7200, 7200, 7200, 7200, 
    7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 28800, 7200, 
    7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 28800, 7200, 28800, 
    7200, 7200, 7200, 7200, 28800, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 
    7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 
    7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 28800, 7200, 28800, 7200, 
    7200, 7200, 7200, 7200, 28800, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 
    7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 
    7200, 7200, 7200, 7200, 7200, 7200, 28800, 7200, 7200, 7200, 7200, 7200, 
    7200, 28800, 7200, 28800, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 
    7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 28800, 28800, 7200, 7200, 
    7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 
    7200, 7200, 7200, 7200, 7200, 28800, 7200, 7200, 28800, 7200, 7200, 7200, 
    28800, 7200, 7200, 7200, 7200, 28800, 7200, 7200, 7200, 7200, 7200, 7200, 
    7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 
    7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 28800, 7200, 
    7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 
    7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 
    7200, 7200, 7200, 28800, 7200, 28800, 7200, 7200, 7200, 7200, 7200, 7200, 
    7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 
    7200, 7200, 7200, 7200, 7200, 7200, 7200, 14400, 7200, 7200, 7200, 7200, 
    7200, 7200, 28800, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 
    7200, 7200, 7200, 7200, 7200, 7200, 7200, 28800, 7200, 7200, 7200, 7200, 
    7200, 7200, 28800, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 
    7200, 7200, 28800, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 
    7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 28800, 7200, 
    7200, 7200, 7200, 7200, 28800, 7200, 28800, 7200, 7200, 7200, 7200, 7200, 
    7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 
    7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 28800, 7200, 28800, 7200, 
    7200, 7200, 7200, 28800, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 
    7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 
    7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 28800, 7200, 7200, 7200, 
    14400, 7200, 7200, 7200, 7200, 7200, 7200, 28800, 7200, 28800, 7200, 
    7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 
    7200, 7200, 7200, 28800, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 
    7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 28800, 7200, 
    7200, 7200, 7200, 7200, 3600, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 
    7200, 3600, 3600, 3600, 7200, 7200, 28800, 7200, 7200, 7200, 7200, 7200, 
    7200, 7200, 7200, 7200, 7200, 28800, 7200, 7200, 7200, 7200, 7200, 7200, 
    7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 28800, 
    7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 
    7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 
    7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 
    7200, 28800, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 
    7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 
    7200, 7200, 7200, 7200, 28800, 7200, 7200, 7200, 7200, 7200, 28800, 7200, 
    7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 
    7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 
    7200, 7200, 7200, 7200, 7200, 7200, 28800, 7200, 7200, 7200, 7200, 7200, 
    28800, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 
    7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 
    7200, 7200, 7200, 14400, 14400, 7200, 7200, 7200, 7200, 7200, 7200, 3600, 
    7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 3600, 7200, 
    28800, 7200, 7200, 7200, 3600, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 
    3600, 3600, 7200, 7200, 7200, 7200, 7200, 3600, 28800, 7200, 7200, 7200, 
    14400, 7200, 7200, 7200, 7200, 3600, 3600, 7200, 7200, 3600, 7200, 7200, 
    7200, 7200, 7200, 3600, 28800, 7200, 7200, 28800, 7200, 7200, 7200, 7200, 
    7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 
    7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 
    7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 
    7200, 7200, 7200, 7200, 7200, 7200, 7200, 28800, 7200, 7200, 7200, 7200, 
    7200, 7200, 28800, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 
    7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 28800, 7200, 7200, 7200, 
    28800, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 
    7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 
    7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 28800, 7200, 
    7200, 7200, 28800, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 
    7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 
    7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 
    7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 
    28800, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 
    7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 
    7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 
    7200, 7200, 7200, 7200, 7200, 28800, 7200, 7200, 7200, 7200, 7200, 7200, 
    7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 
    7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 28800, 
    7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 14400, 7200, 
    7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 14400, 7200, 7200, 
    7200, 7200, 7200, 14400, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 
    7200, 7200, 7200, 7200, 7200, 7200, 7200, 28800, 7200, 7200, 7200, 14400, 
    7200, 7200, 7200, 3600, 7200, 3600, 7200, 7200, 7200, 7200, 7200, 7200, 
    7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 
    7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 28800, 7200, 7200, 
    7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 
    7200, 7200, 7200, 7200, 7200, 7200, 7200, 14400, 7200, 7200, 7200, 7200, 
    14400, 7200, 7200, 7200, 7200, 7200, 3600, 7200, 7200, 7200, 7200, 3600, 
    7200, 7200, 7200, 7200, 14400, 7200, 7200, 7200, 3600, 3600, 7200, 7200, 
    3600, 7200, 7200, 7200, 7200, 14400, 7200, 7200, 7200, 28800, 7200, 7200, 
    7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 7200, 
    7200, 7200, 7200, 7200, 7200, 3600, 7200, 7200, 7200, 7200, 7200, 7200, 
    7200, 3600, 28800, 7200, 3600, 3600, 7200, 7200, 7200, 7200, 7200, 7200, 
    3600, 3600, 28800, 7200, 7200, 7200, 14400, 7200, 7200, 7200, 7200, 7200, 
    7200, 3600, 7200, 7200, 7200, 7200, 7200, 3600, 7200}


==> anc/7LoopCoefficients.txt <==
>>List of seven loop coefficients. Each coefficient is separated by a comma. The coefficients are ordered as to correspond to
  the list of topologies in the file "7LoopTopologies". This file is not designed to be human readable but can be used to
  construct the seven loop graphs using a suitable program.<<


1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, -1, -1, -1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0

==> anc/7LoopTopologies.txt <==
>>List of seven loop topologies. Each topology is separated by a comma and is represented as its f function with the variable name xi_j 
  corresponding to a factor of (x_ij)^2=(x_i-x_j)^2 in the function. The topologies are ordered in the same manner as in my report. 
  This file is not designed to be human readable but can be used to construct the seven loop graphs using a suitable program.<<

x1_7*x3_9/(x10_11*x1_2*x1_3*x1_4*x1_5*x1_6*x2_3*x2_6*x2_7*x3_4*x3_7*x3_8*x4_5*x4_9*x5_10*x5_9*x6_10*x6_7*x7_11*x7_8*x8_11*x8_9*x9_10*x9_11), x3_5*x5_8/(x10_11*x1_2*x1_3*x1_4*x1_5*x2_3*x2_5*x2_6*x3_4*x3_7*x3_8*x4_5*x4_8*x5_10*x5_6*x5_9*x6_10*x6_7*x7_11*x7_8*x8_11*x8_9*x9_10*x9_11), x3_11*x3_5*x6_8/(x10_11*x1_2*x1_3*x1_4*x1_5*x2_3*x2_5*x2_6*x3_4*x3_6*x3_7*x3_8*x4_5*x4_8*x5_10*x5_9*x6_10*x6_11*x6_7*x7_11*x7_8*x8_11*x8_9*x9_10*x9_11), x2_4*x5_11/(x10_11*x1_2*x1_3*x1_4*x1_5*x2_3*x2_5*x2_6*x2_7*x3_4*x3_8*x4_5*x4_8*x4_9*x5_10*x5_9*x6_10*x6_11*x6_7*x7_11*x7_8*x8_11*x9_10*x9_11), x4_6*x6_8*x7_9/(x1_2*x1_3*x1_4*x1_5*x2_5*x2_6*x2_7*x3_4*x3_7*x3_8*x4_10*x4_8*x4_9*x5_10*x5_6*x6_10*x6_11*x6_7*x6_9*x7_11*x7_8*x8_11*x8_9*x9_10*x9_11), x2_9*x3_5/(x10_11*x1_2*x1_3*x1_4*x1_5*x2_3*x2_5*x2_6*x2_7*x3_4*x3_7*x3_8*x4_5*x4_9*x5_10*x5_9*x6_10*x6_11*x6_7*x7_8*x8_11*x8_9*x9_10*x9_11), x3_5*x3_6/(x10_11*x1_2*x1_3*x1_4*x1_5*x2_5*x2_6*x2_7*x3_10*x3_4*x3_7*x3_8*x3_9*x4_10*x4_5*x5_10*x5_11*x6_11*x6_7*x6_8*x6_9*x7_8*x8_9*x9_11), x3_10*x4_7/(x10_11*x1_2*x1_3*x1_4*x1_5*x2_3*x2_5*x2_6*x3_7*x3_8*x3_9*x4_10*x4_11*x4_5*x4_9*x5_6*x6_11*x6_7*x7_10*x7_11*x7_8*x8_10*x8_9*x9_10), x5_11*x6_8*x7_9/(x10_11*x1_2*x1_3*x1_4*x1_5*x2_5*x2_6*x2_7*x3_4*x3_7*x3_8*x4_8*x4_9*x5_10*x5_6*x5_9*x6_10*x6_11*x6_7*x7_11*x7_8*x8_11*x8_9*x9_10*x9_11), x2_11*x3_10*x6_8/(x10_11*x1_2*x1_3*x1_4*x1_5*x2_3*x2_6*x2_7*x2_8*x3_4*x3_8*x3_9*x4_10*x4_5*x5_10*x5_6*x6_10*x6_11*x6_7*x7_11*x7_8*x8_11*x8_9*x9_10*x9_11), x1_7*x2_4*x3_10*x4_6*x8_11/(x10_11*x1_2*x1_3*x1_4*x1_5*x1_6*x2_3*x2_6*x2_7*x2_8*x3_4*x3_8*x3_9*x4_10*x4_11*x4_5*x4_9*x5_11*x5_6*x6_11*x6_7*x7_10*x7_11*x7_8*x8_10*x8_9*x9_10), x1_7*x2_10*x3_11*x4_6*x4_8/(x10_11*x1_2*x1_3*x1_4*x1_5*x1_6*x2_3*x2_6*x2_7*x2_8*x3_4*x3_8*x3_9*x4_10*x4_11*x4_5*x4_9*x5_11*x5_6*x6_11*x6_7*x7_10*x7_11*x7_8*x8_10*x8_9*x9_10), x1_11*x2_4*x3_10*x4_7*x6_8/(x10_11*x1_2*x1_3*x1_4*x1_5*x1_6*x2_3*x2_6*x2_7*x2_8*x3_4*x3_8*x3_9*x4_10*x4_11*x4_5*x4_9*x5_11*x5_6*x6_11*x6_7*x7_10*x7_11*x7_8*x8_10*x8_9*x9_10), x1_9*x3_5*x5_7*x6_10/(x10_11*x1_2*x1_3*x1_4*x1_5*x1_6*x2_3*x2_6*x2_7*x3_4*x3_8*x3_9*x4_5*x4_9*x5_10*x5_11*x5_6*x5_9*x6_11*x6_7*x7_10*x7_11*x7_8*x8_10*x8_9*x9_10), x3_5*x3_9/(x10_11*x1_2*x1_3*x1_4*x1_5*x2_3*x2_5*x2_6*x3_4*x3_6*x3_7*x3_8*x4_5*x4_8*x5_10*x5_9*x6_10*x6_11*x7_11*x7_8*x7_9*x8_9*x9_10*x9_11), x3_5*x7_8/(x10_11*x1_2*x1_3*x1_4*x1_5*x2_3*x2_6*x2_7*x3_4*x3_7*x3_8*x4_5*x4_8*x5_6*x5_8*x5_9*x6_10*x6_7*x7_10*x7_11*x8_11*x8_9*x9_10*x9_11), x2_4^2*x5_8/(x10_11*x1_2*x1_3*x1_4*x1_5*x2_3*x2_5*x2_6*x2_7*x2_8*x3_4*x3_8*x4_10*x4_5*x4_8*x4_9*x5_10*x5_6*x6_10*x6_11*x7_11*x7_8*x7_9*x8_9*x9_11), x2_11^2/(x10_11*x1_2*x1_3*x1_4*x1_5*x2_3*x2_6*x2_7*x2_8*x2_9*x3_10*x3_4*x4_10*x4_5*x5_11*x5_6*x6_11*x6_7*x7_11*x7_8*x8_11*x8_9*x9_10*x9_11), x3_5^2/(x10_11*x1_2*x1_3*x1_4*x1_5*x2_3*x2_5*x2_6*x3_4*x3_6*x3_7*x3_8*x4_5*x4_9*x5_10*x5_11*x5_9*x6_11*x6_7*x7_11*x7_8*x8_10*x8_9*x9_10), x1_7*x2_11^2*x2_4*x5_10/(x10_11*x1_2*x1_3*x1_4*x1_5*x1_6*x2_10*x2_3*x2_6*x2_7*x2_8*x2_9*x3_10*x3_4*x4_10*x4_11*x4_5*x5_11*x5_6*x5_7*x6_7*x7_11*x7_8*x8_11*x8_9*x9_10*x9_11), x2_10*x3_5*x5_7/(x10_11*x1_2*x1_3*x1_4*x1_5*x2_3*x2_5*x2_6*x2_7*x3_4*x3_7*x3_8*x4_5*x4_8*x5_10*x5_6*x5_9*x6_10*x6_7*x7_10*x7_11*x8_11*x8_9*x9_10*x9_11), x1_11*x2_11*x2_4*x2_5*x7_10/(x10_11*x1_2*x1_3*x1_4*x1_5*x1_6*x2_10*x2_3*x2_6*x2_7*x2_8*x2_9*x3_10*x3_4*x4_10*x4_11*x4_5*x5_11*x5_6*x5_7*x6_7*x7_11*x7_8*x8_11*x8_9*x9_10*x9_11), x2_10*x2_4^2*x5_10*x6_9/(x10_11*x1_2*x1_3*x1_4*x1_5*x2_3*x2_5*x2_6*x2_7*x2_8*x2_9*x3_4*x3_9*x4_10*x4_11*x4_5*x4_9*x5_11*x5_6*x6_10*x6_11*x6_7*x7_10*x7_8*x8_10*x8_9*x9_10), x2_11^3*x2_4*x5_10/(x10_11*x1_2*x1_3*x1_4*x1_5*x2_10*x2_3*x2_5*x2_6*x2_7*x2_8*x2_9*x3_10*x3_4*x4_10*x4_11*x4_5*x5_11*x5_6*x6_11*x6_7*x7_11*x7_8*x8_11*x8_9*x9_10*x9_11), x1_10*x2_11^2*x2_5*x6_10/(x10_11*x1_2*x1_3*x1_4*x1_5*x1_6*x2_10*x2_3*x2_6*x2_7*x2_8*x2_9*x3_10*x3_4*x4_10*x4_5*x5_10*x5_11*x5_6*x6_11*x6_7*x7_11*x7_8*x8_11*x8_9*x9_10*x9_11), x3_5*x7_9/(x10_11*x1_2*x1_3*x1_4*x1_5*x2_3*x2_5*x2_6*x3_4*x3_6*x3_7*x4_5*x4_7*x5_8*x5_9*x6_10*x6_9*x7_10*x7_11*x7_8*x8_11*x8_9*x9_10*x9_11), x3_5*x4_6*x5_7^2*x8_10/(x10_11*x1_2*x1_3*x1_4*x1_5*x2_3*x2_5*x2_6*x3_4*x3_6*x3_7*x4_5*x4_7*x4_8*x5_10*x5_6*x5_8*x5_9*x6_10*x6_7*x7_10*x7_11*x7_8*x8_11*x8_9*x9_10*x9_11), x2_4*x3_6/(x10_11*x1_2*x1_3*x1_4*x1_5*x2_3*x2_5*x2_6*x2_7*x3_4*x3_7*x3_8*x4_5*x4_6*x4_8*x5_6*x6_10*x6_9*x7_10*x7_11*x8_11*x8_9*x9_10*x9_11), x2_10*x3_5^2*x3_6^2/(x10_11*x1_2*x1_3*x1_4*x1_5*x2_3*x2_5*x2_6*x2_7*x3_10*x3_11*x3_4*x3_7*x3_8*x3_9*x4_11*x4_5*x5_10*x5_11*x5_6*x6_10*x6_7*x6_8*x6_9*x7_8*x8_9*x9_10), x4_6*x7_9/(x1_2*x1_3*x1_4*x1_5*x2_5*x2_6*x2_7*x3_4*x3_7*x3_8*x4_10*x4_5*x4_9*x5_10*x6_10*x6_11*x6_7*x6_9*x7_11*x7_8*x8_11*x8_9*x9_10*x9_11), x2_10^2*x3_11*x3_5*x6_8/(x10_11*x1_2*x1_3*x1_4*x1_5*x2_3*x2_5*x2_6*x2_7*x2_8*x3_10*x3_4*x3_8*x3_9*x4_10*x4_5*x5_10*x5_6*x6_10*x6_11*x6_7*x7_11*x7_8*x8_11*x8_9*x9_10*x9_11), x2_10*x2_11*x3_5*x3_6*x8_10/(x10_11*x1_2*x1_3*x1_4*x1_5*x2_3*x2_5*x2_6*x2_7*x2_8*x3_10*x3_4*x3_8*x3_9*x4_10*x4_5*x5_10*x5_6*x6_10*x6_11*x6_7*x7_11*x7_8*x8_11*x8_9*x9_10*x9_11), x2_10*x2_9*x3_5*x3_6*x6_8/(x1_2*x1_3*x1_4*x1_5*x2_3*x2_5*x2_6*x2_7*x2_8*x3_10*x3_4*x3_8*x3_9*x4_10*x4_5*x5_10*x5_6*x6_10*x6_11*x6_7*x6_9*x7_11*x7_8*x8_11*x8_9*x9_10*x9_11), x3_5*x6_8*x7_10/(x10_11*x1_2*x1_3*x1_4*x1_5*x2_3*x2_6*x2_7*x3_4*x3_7*x3_8*x4_5*x4_9*x5_10*x5_6*x5_9*x6_10*x6_11*x6_7*x7_11*x7_8*x8_10*x8_11*x8_9*x9_10), x1_7*x2_10*x2_4*x4_6*x9_11/(x10_11*x1_2*x1_3*x1_4*x1_5*x1_6*x2_3*x2_6*x2_7*x2_8*x2_9*x3_4*x3_9*x4_10*x4_11*x4_5*x4_9*x5_11*x5_6*x6_11*x6_7*x7_10*x7_11*x7_8*x8_10*x8_9*x9_10), x4_6^2*x5_9/(x1_2*x1_3*x1_4*x1_5*x2_5*x2_6*x2_7*x3_4*x3_7*x3_8*x4_10*x4_5*x4_8*x4_9*x5_10*x5_6*x6_10*x6_11*x6_7*x6_9*x7_11*x8_11*x8_9*x9_10*x9_11), x1_9*x2_10*x2_11*x4_6*x4_7/(x10_11*x1_2*x1_3*x1_4*x1_5*x1_6*x2_3*x2_6*x2_7*x2_8*x2_9*x3_4*x3_9*x4_10*x4_11*x4_5*x4_9*x5_11*x5_6*x6_11*x6_7*x7_10*x7_11*x7_8*x8_10*x8_9*x9_10), x1_10*x2_11*x2_4*x4_6*x7_9/(x10_11*x1_2*x1_3*x1_4*x1_5*x1_6*x2_3*x2_6*x2_7*x2_8*x2_9*x3_4*x3_9*x4_10*x4_11*x4_5*x4_9*x5_11*x5_6*x6_11*x6_7*x7_10*x7_11*x7_8*x8_10*x8_9*x9_10), x1_11*x2_4^2*x6_10*x7_9/(x10_11*x1_2*x1_3*x1_4*x1_5*x1_6*x2_3*x2_6*x2_7*x2_8*x2_9*x3_4*x3_9*x4_10*x4_11*x4_5*x4_9*x5_11*x5_6*x6_11*x6_7*x7_10*x7_11*x7_8*x8_10*x8_9*x9_10), x2_10*x2_11*x2_4*x5_8*x5_9/(x10_11*x1_2*x1_3*x1_4*x1_5*x2_3*x2_5*x2_6*x2_7*x2_8*x2_9*x3_4*x3_9*x4_10*x4_5*x4_9*x5_10*x5_11*x5_6*x6_11*x6_7*x7_11*x7_8*x8_10*x8_11*x8_9*x9_10), x2_8*x3_5^2*x6_9*x7_10/(x10_11*x1_2*x1_3*x1_4*x1_5*x2_3*x2_5*x2_6*x2_7*x3_4*x3_7*x3_8*x3_9*x4_5*x4_9*x5_10*x5_6*x5_9*x6_10*x6_11*x6_7*x7_11*x7_8*x8_10*x8_11*x8_9*x9_10), x6_8^2*x7_9/(x10_11*x1_2*x1_3*x1_4*x1_5*x2_5*x2_6*x2_7*x3_4*x3_7*x3_8*x4_8*x4_9*x5_6*x5_9*x6_10*x6_11*x6_7*x6_9*x7_11*x7_8*x8_10*x8_11*x8_9*x9_10), x2_9*x3_5*x3_6*x5_8*x7_10/(x10_11*x1_2*x1_3*x1_4*x1_5*x2_3*x2_5*x2_6*x2_7*x3_4*x3_7*x3_8*x3_9*x4_5*x4_9*x5_10*x5_6*x5_9*x6_10*x6_11*x6_7*x7_11*x7_8*x8_10*x8_11*x8_9*x9_10), x2_9*x3_5*x3_6*x5_11*x7_9/(x10_11*x1_2*x1_3*x1_4*x1_5*x2_3*x2_5*x2_6*x2_7*x3_4*x3_7*x3_8*x3_9*x4_5*x4_9*x5_10*x5_6*x5_9*x6_10*x6_11*x6_7*x7_11*x7_8*x8_11*x8_9*x9_10*x9_11), x2_11*x3_5^2*x6_9*x7_9/(x10_11*x1_2*x1_3*x1_4*x1_5*x2_3*x2_5*x2_6*x2_7*x3_4*x3_7*x3_8*x3_9*x4_5*x4_9*x5_10*x5_6*x5_9*x6_10*x6_11*x6_7*x7_11*x7_8*x8_11*x8_9*x9_10*x9_11), x2_4^2*x5_9*x6_8^2/(x1_2*x1_3*x1_4*x1_5*x2_3*x2_5*x2_6*x2_7*x2_8*x3_4*x3_8*x4_10*x4_5*x4_8*x4_9*x5_10*x5_6*x6_10*x6_11*x6_7*x6_9*x7_11*x7_8*x8_11*x8_9*x9_10*x9_11), x2_4*x2_9*x4_6*x5_8*x6_8/(x1_2*x1_3*x1_4*x1_5*x2_3*x2_5*x2_6*x2_7*x2_8*x3_4*x3_8*x4_10*x4_5*x4_8*x4_9*x5_10*x5_6*x6_10*x6_11*x6_7*x6_9*x7_11*x7_8*x8_11*x8_9*x9_10*x9_11), x2_4^2*x3_7^2*x8_10/(x10_11*x1_2*x1_3*x1_4*x1_5*x2_3*x2_5*x2_6*x2_7*x2_8*x3_10*x3_4*x3_8*x3_9*x4_10*x4_5*x4_6*x4_7*x5_6*x6_7*x7_10*x7_11*x7_8*x8_11*x8_9*x9_10*x9_11), x3_5^3*x6_10*x7_9/(x10_11*x1_2*x1_3*x1_4*x1_5*x2_3*x2_5*x2_6*x3_4*x3_6*x3_7*x3_8*x3_9*x4_5*x4_9*x5_10*x5_11*x5_6*x5_9*x6_11*x6_7*x7_10*x7_11*x7_8*x8_10*x8_9*x9_10), x3_10*x3_5^2*x5_7*x6_9/(x10_11*x1_2*x1_3*x1_4*x1_5*x2_3*x2_5*x2_6*x3_4*x3_6*x3_7*x3_8*x3_9*x4_5*x4_9*x5_10*x5_11*x5_6*x5_9*x6_11*x6_7*x7_10*x7_11*x7_8*x8_10*x8_9*x9_10), x3_5^3*x6_8^2/(x10_11*x1_2*x1_3*x1_4*x1_5*x2_3*x2_5*x2_6*x3_4*x3_6*x3_7*x3_8*x3_9*x4_5*x4_9*x5_10*x5_6*x5_8*x5_9*x6_10*x6_11*x6_7*x7_11*x7_8*x8_10*x8_11*x8_9), x2_4^3*x5_7*x7_9/(x1_2*x1_3*x1_4*x1_5*x2_3*x2_5*x2_6*x2_7*x2_8*x2_9*x3_4*x3_9*x4_10*x4_11*x4_5*x4_7*x4_9*x5_11*x5_6*x6_11*x6_7*x7_10*x7_11*x7_8*x8_10*x8_9*x9_10), x2_4^4*x8_10/(x10_11*x1_2*x1_3*x1_4*x1_5*x2_10*x2_3*x2_5*x2_6*x2_7*x2_8*x2_9*x3_10*x3_4*x4_10*x4_11*x4_5*x4_6*x4_7*x4_8*x5_6*x6_7*x7_8*x8_11*x8_9*x9_10*x9_11), x2_4^5/(x10_11*x1_2*x1_3*x1_4*x1_5*x2_10*x2_11*x2_3*x2_5*x2_6*x2_7*x2_8*x2_9*x3_11*x3_4*x4_10*x4_11*x4_5*x4_6*x4_7*x4_8*x4_9*x5_6*x6_7*x7_8*x8_9*x9_10), x2_8*x3_5*x5_7^2*x8_10/(x10_11*x1_2*x1_3*x1_4*x1_5*x2_3*x2_5*x2_6*x2_7*x3_4*x3_7*x3_8*x4_5*x4_8*x5_10*x5_6*x5_8*x5_9*x6_10*x6_7*x7_10*x7_11*x7_8*x8_11*x8_9*x9_10*x9_11), x3_5^2*x5_11*x6_8^2/(x10_11*x1_2*x1_3*x1_4*x1_5*x2_3*x2_5*x2_6*x3_4*x3_6*x3_7*x3_8*x4_5*x4_8*x5_10*x5_6*x5_8*x5_9*x6_10*x6_11*x6_7*x7_11*x7_8*x8_11*x8_9*x9_10*x9_11), x1_10*x1_8*x3_6^2*x8_10/(x10_11*x1_2*x1_3*x1_4*x1_5*x1_6*x1_7*x2_3*x2_7*x2_8*x3_10*x3_4*x3_8*x3_9*x4_10*x4_5*x5_10*x5_6*x6_10*x6_11*x6_7*x6_8*x7_8*x8_11*x8_9*x9_10*x9_11), x1_7*x3_10^2*x4_6*x6_8/(x10_11*x1_2*x1_3*x1_4*x1_5*x1_6*x2_3*x2_6*x2_7*x3_4*x3_7*x3_8*x3_9*x4_10*x4_5*x4_9*x5_10*x5_6*x6_10*x6_11*x6_7*x7_11*x7_8*x8_10*x8_11*x8_9*x9_10), x1_8*x3_10*x3_6*x4_6*x7_10/(x10_11*x1_2*x1_3*x1_4*x1_5*x1_6*x2_3*x2_6*x2_7*x3_4*x3_7*x3_8*x3_9*x4_10*x4_5*x4_9*x5_10*x5_6*x6_10*x6_11*x6_7*x7_11*x7_8*x8_10*x8_11*x8_9*x9_10), x1_7*x3_5^3*x8_10/(x10_11*x1_2*x1_3*x1_4*x1_5*x1_6*x2_3*x2_6*x2_7*x3_10*x3_4*x3_7*x3_8*x3_9*x4_10*x4_5*x5_10*x5_11*x5_6*x5_7*x5_8*x6_7*x7_8*x8_11*x8_9*x9_10*x9_11), x3_5*x5_11*x6_8/(x10_11*x1_2*x1_3*x1_4*x1_5*x2_3*x2_5*x2_6*x3_4*x3_7*x3_8*x4_5*x4_8*x5_10*x5_6*x5_9*x6_10*x6_11*x6_7*x7_11*x7_8*x8_11*x8_9*x9_10*x9_11), x3_6*x5_11*x7_9/(x10_11*x1_2*x1_3*x1_4*x1_5*x2_3*x2_6*x2_7*x3_4*x3_7*x3_8*x4_5*x4_9*x5_10*x5_6*x5_9*x6_10*x6_11*x6_7*x7_11*x7_8*x8_11*x8_9*x9_10*x9_11), x2_11*x3_5*x5_7*x6_9/(x10_11*x1_2*x1_3*x1_4*x1_5*x2_3*x2_5*x2_6*x2_7*x3_4*x3_7*x3_8*x4_5*x4_9*x5_10*x5_6*x5_9*x6_10*x6_11*x6_7*x7_11*x7_8*x8_11*x8_9*x9_10*x9_11), x1_9*x3_10*x7_9/(x10_11*x1_2*x1_3*x1_4*x1_5*x1_6*x2_3*x2_6*x2_7*x3_4*x3_8*x3_9*x4_5*x4_9*x5_10*x5_9*x6_10*x6_7*x7_10*x7_11*x7_8*x8_11*x8_9*x9_10*x9_11), x2_8*x3_5*x5_7/(x10_11*x1_2*x1_3*x1_4*x1_5*x2_3*x2_5*x2_6*x2_7*x3_4*x3_7*x3_8*x4_5*x4_8*x5_10*x5_6*x5_9*x6_10*x6_7*x7_11*x7_8*x8_11*x8_9*x9_10*x9_11), x2_11*x3_6*x8_10/(x10_11*x1_2*x1_3*x1_4*x1_5*x2_3*x2_6*x2_7*x2_8*x3_4*x3_8*x3_9*x4_10*x4_5*x5_10*x5_6*x6_10*x6_11*x6_7*x7_11*x7_8*x8_11*x8_9*x9_10*x9_11), x2_10*x4_11*x5_9*x6_8/(x10_11*x1_2*x1_3*x1_4*x1_5*x2_5*x2_6*x2_7*x2_8*x3_4*x3_8*x3_9*x4_10*x4_5*x4_9*x5_10*x5_6*x6_10*x6_11*x6_7*x7_11*x7_8*x8_11*x8_9*x9_10*x9_11), x4_11*x5_7*x5_8*x6_9/(x10_11*x1_2*x1_3*x1_4*x1_5*x2_5*x2_6*x2_7*x3_4*x3_7*x3_8*x4_5*x4_8*x4_9*x5_10*x5_6*x5_9*x6_10*x6_11*x6_7*x7_11*x7_8*x8_11*x8_9*x9_10*x9_11), x4_6*x5_11*x5_8*x7_9/(x10_11*x1_2*x1_3*x1_4*x1_5*x2_5*x2_6*x2_7*x3_4*x3_7*x3_8*x4_5*x4_8*x4_9*x5_10*x5_6*x5_9*x6_10*x6_11*x6_7*x7_11*x7_8*x8_11*x8_9*x9_10*x9_11), x1_7*x2_11*x3_10*x4_6*x4_8/(x10_11*x1_2*x1_3*x1_4*x1_5*x1_6*x2_3*x2_6*x2_7*x2_8*x3_4*x3_8*x3_9*x4_10*x4_11*x4_5*x4_9*x5_11*x5_6*x6_11*x6_7*x7_10*x7_11*x7_8*x8_10*x8_9*x9_10), x1_10*x3_5*x5_7*x6_9/(x10_11*x1_2*x1_3*x1_4*x1_5*x1_6*x2_3*x2_6*x2_7*x3_4*x3_8*x3_9*x4_5*x4_9*x5_10*x5_11*x5_6*x5_9*x6_11*x6_7*x7_10*x7_11*x7_8*x8_10*x8_9*x9_10), x2_10*x2_11*x3_5*x6_8/(x10_11*x1_2*x1_3*x1_4*x1_5*x2_3*x2_5*x2_6*x2_7*x2_8*x3_4*x3_8*x3_9*x4_10*x4_5*x5_10*x5_6*x6_10*x6_11*x6_7*x7_11*x7_8*x8_11*x8_9*x9_10*x9_11), x2_8*x3_5*x5_7/(x10_11*x1_2*x1_3*x1_4*x1_5*x2_3*x2_5*x2_6*x2_7*x3_4*x3_7*x3_8*x4_5*x4_8*x5_6*x5_8*x5_9*x6_10*x6_7*x7_10*x7_11*x8_11*x8_9*x9_10*x9_11), x4_6*x5_8*x7_9^2/(x10_11*x1_2*x1_3*x1_4*x1_5*x2_5*x2_6*x2_7*x3_4*x3_7*x3_8*x4_5*x4_8*x4_9*x5_6*x5_9*x6_10*x6_7*x6_9*x7_10*x7_11*x7_8*x8_11*x8_9*x9_10*x9_11), x2_10^2*x2_4*x6_9/(x10_11*x1_2*x1_3*x1_4*x1_5*x2_3*x2_5*x2_6*x2_7*x2_8*x2_9*x3_4*x3_9*x4_10*x4_11*x4_9*x5_11*x5_6*x6_10*x6_11*x6_7*x7_10*x7_8*x8_10*x8_9*x9_10), x1_7*x3_11*x3_5*x3_6/(x1_2*x1_3*x1_4*x1_5*x1_6*x2_3*x2_6*x2_7*x3_10*x3_4*x3_7*x3_8*x3_9*x4_10*x4_5*x5_10*x5_11*x5_6*x6_11*x6_7*x7_11*x7_8*x8_11*x8_9*x9_10*x9_11), x3_5*x5_7*x8_10/(x10_11*x1_2*x1_3*x1_4*x1_5*x2_3*x2_6*x2_7*x3_4*x3_7*x3_8*x4_5*x4_8*x5_10*x5_6*x5_8*x5_9*x6_10*x6_7*x7_10*x7_11*x8_11*x8_9*x9_10*x9_11), x3_10*x3_5^2*x7_9/(x10_11*x1_2*x1_3*x1_4*x1_5*x2_3*x2_5*x2_6*x3_4*x3_6*x3_7*x3_8*x3_9*x4_5*x4_9*x5_10*x5_11*x5_9*x6_11*x6_7*x7_10*x7_11*x7_8*x8_10*x8_9*x9_10), x2_4^2*x5_7/(x1_2*x1_3*x1_4*x1_5*x2_3*x2_5*x2_6*x2_7*x2_8*x3_4*x3_9*x4_10*x4_11*x4_5*x4_9*x5_11*x5_6*x6_11*x6_7*x7_10*x7_11*x7_8*x8_10*x8_9*x9_10), x1_11*x3_11*x3_6*x5_7/(x10_11*x1_2*x1_3*x1_4*x1_5*x1_6*x2_3*x2_6*x2_7*x3_4*x3_7*x3_8*x3_9*x4_10*x4_5*x5_10*x5_11*x5_6*x6_11*x6_7*x7_11*x7_8*x8_11*x8_9*x9_10*x9_11), x3_5^2*x7_9/(x10_11*x1_2*x1_3*x1_4*x1_5*x2_3*x2_5*x2_6*x3_4*x3_7*x3_8*x3_9*x4_5*x4_9*x5_10*x5_6*x5_9*x6_10*x6_7*x7_10*x7_11*x7_8*x8_11*x8_9*x9_11), x2_11^2*x2_4/(x1_2*x1_3*x1_4*x1_5*x2_10*x2_3*x2_6*x2_7*x2_8*x2_9*x3_10*x3_4*x4_10*x4_11*x4_5*x5_11*x5_6*x6_11*x6_7*x7_11*x7_8*x8_11*x8_9*x9_10*x9_11), x3_10*x3_5*x5_7/(x10_11*x1_2*x1_3*x1_4*x1_5*x2_3*x2_5*x2_6*x3_4*x3_7*x3_8*x3_9*x4_5*x4_9*x5_10*x5_11*x5_6*x6_11*x6_7*x7_10*x7_11*x7_8*x8_10*x8_9*x9_10), x2_11*x2_4*x5_8/(x10_11*x1_2*x1_3*x1_4*x1_5*x2_3*x2_5*x2_6*x2_7*x2_8*x3_4*x3_8*x4_5*x4_8*x4_9*x5_10*x5_9*x6_10*x6_11*x6_7*x7_11*x7_8*x8_11*x9_10*x9_11), x2_10*x2_4*x4_6*x5_10/(x10_11*x1_2*x1_3*x1_4*x1_5*x2_3*x2_5*x2_6*x2_7*x2_8*x3_4*x3_9*x4_10*x4_11*x4_5*x4_9*x5_11*x5_6*x6_10*x6_11*x6_7*x7_10*x7_8*x8_10*x8_9*x9_10), x2_4^3/(x10_11*x1_2*x1_3*x1_4*x1_5*x2_3*x2_5*x2_6*x2_7*x2_8*x2_9*x3_10*x3_4*x4_10*x4_11*x4_5*x4_6*x4_7*x5_6*x6_7*x7_8*x8_11*x8_9*x9_10*x9_11), x3_5^2*x6_8/(x10_11*x1_2*x1_3*x1_4*x1_5*x2_3*x2_5*x2_6*x3_4*x3_6*x3_7*x3_8*x4_5*x4_8*x5_6*x5_8*x5_9*x6_10*x6_9*x7_10*x7_11*x7_8*x8_11*x9_10*x9_11), x3_5^2*x6_8/(x10_11*x1_2*x1_3*x1_4*x1_5*x2_3*x2_5*x2_6*x3_4*x3_6*x3_7*x3_8*x4_5*x4_8*x5_10*x5_6*x5_9*x6_10*x6_7*x7_11*x7_8*x8_11*x8_9*x9_10*x9_11), x1_7*x4_6*x6_8/(x10_11*x1_2*x1_3*x1_4*x1_5*x1_6*x2_3*x2_6*x2_7*x3_4*x3_7*x4_5*x4_7*x4_8*x5_8*x5_9*x6_10*x6_11*x6_7*x6_9*x7_11*x8_10*x8_11*x8_9*x9_10), x1_10*x3_11*x3_6/(x10_11*x1_2*x1_3*x1_4*x1_5*x1_6*x2_3*x2_6*x2_7*x3_4*x3_7*x3_8*x3_9*x4_10*x4_5*x5_10*x5_6*x6_10*x6_11*x7_11*x7_8*x8_11*x8_9*x9_10*x9_11), x3_5^2*x6_9/(x10_11*x1_2*x1_3*x1_4*x1_5*x2_3*x2_5*x2_6*x3_4*x3_6*x3_7*x3_8*x4_5*x4_8*x5_10*x5_8*x5_9*x6_10*x6_11*x6_7*x7_11*x7_9*x8_9*x9_10*x9_11), x4_7^2*x8_10/(x10_11*x1_2*x1_3*x1_4*x1_5*x2_5*x2_6*x2_7*x3_4*x3_7*x3_8*x4_10*x4_5*x4_8*x4_9*x5_6*x6_10*x6_7*x7_10*x7_11*x7_8*x8_11*x8_9*x9_10*x9_11), x3_5*x4_6*x5_7/(x10_11*x1_2*x1_3*x1_4*x1_5*x2_3*x2_5*x2_6*x3_4*x3_6*x3_7*x4_5*x4_7*x4_8*x5_10*x5_6*x5_9*x6_10*x6_7*x7_11*x7_8*x8_11*x8_9*x9_10*x9_11), x2_8*x3_5*x7_10/(x10_11*x1_2*x1_3*x1_4*x1_5*x2_3*x2_5*x2_6*x2_7*x3_4*x3_7*x3_8*x4_5*x4_9*x5_10*x5_9*x6_10*x6_11*x6_7*x7_11*x7_8*x8_10*x8_11*x8_9*x9_10), x2_10*x3_11*x6_8/(x10_11*x1_2*x1_3*x1_4*x1_5*x2_5*x2_6*x2_7*x2_8*x3_10*x3_4*x3_8*x3_9*x4_10*x4_5*x5_6*x6_10*x6_11*x6_7*x7_11*x7_8*x8_11*x8_9*x9_10*x9_11), x2_4*x5_8*x7_10/(x10_11*x1_2*x1_3*x1_4*x1_5*x2_3*x2_5*x2_6*x2_7*x3_4*x3_7*x4_5*x4_8*x4_9*x5_10*x5_9*x6_10*x6_11*x6_7*x7_11*x7_8*x8_10*x8_11*x8_9*x9_10), x2_9*x3_11*x3_5*x7_9/(x10_11*x1_2*x1_3*x1_4*x1_5*x2_3*x2_5*x2_6*x2_7*x3_4*x3_7*x3_8*x3_9*x4_5*x4_9*x5_10*x5_9*x6_10*x6_11*x6_7*x7_11*x7_8*x8_11*x8_9*x9_10*x9_11), x2_10^2*x3_5*x3_6/(x10_11*x1_2*x1_3*x1_4*x1_5*x2_3*x2_5*x2_6*x2_7*x2_8*x3_10*x3_4*x3_8*x3_9*x4_10*x4_5*x5_10*x5_6*x6_10*x6_11*x6_7*x7_11*x7_8*x8_9*x9_10*x9_11), x2_4*x3_10*x7_9/(x10_11*x1_2*x1_3*x1_4*x1_5*x2_3*x2_5*x2_6*x2_7*x3_7*x3_8*x3_9*x4_10*x4_5*x4_6*x4_9*x5_6*x6_10*x7_10*x7_11*x7_8*x8_11*x8_9*x9_10*x9_11), x3_6*x5_8*x7_10/(x10_11*x1_2*x1_3*x1_4*x1_5*x2_3*x2_6*x2_7*x3_4*x3_7*x3_8*x4_5*x4_9*x5_10*x5_6*x5_9*x6_10*x6_11*x6_7*x7_11*x7_8*x8_10*x8_11*x8_9*x9_10), x2_10*x3_5*x5_7*x6_8/(x10_11*x1_2*x1_3*x1_4*x1_5*x2_3*x2_5*x2_6*x2_7*x3_4*x3_7*x3_8*x4_5*x4_9*x5_10*x5_6*x5_9*x6_10*x6_11*x6_7*x7_11*x7_8*x8_10*x8_11*x8_9*x9_10), x1_10*x3_6*x5_7*x6_8/(x10_11*x1_2*x1_3*x1_4*x1_5*x1_6*x2_3*x2_6*x2_7*x3_4*x3_7*x3_8*x4_5*x4_9*x5_10*x5_6*x5_9*x6_10*x6_11*x6_7*x7_11*x7_8*x8_10*x8_11*x8_9*x9_10), x2_4*x4_6*x5_9*x6_8/(x1_2*x1_3*x1_4*x1_5*x2_3*x2_5*x2_6*x2_7*x3_4*x3_8*x4_10*x4_5*x4_8*x4_9*x5_10*x5_6*x6_10*x6_11*x6_7*x6_9*x7_11*x7_8*x8_11*x8_9*x9_10*x9_11), x4_6*x4_7*x5_9*x6_8/(x1_2*x1_3*x1_4*x1_5*x2_5*x2_6*x2_7*x3_4*x3_7*x3_8*x4_10*x4_5*x4_8*x4_9*x5_10*x5_6*x6_10*x6_11*x6_7*x6_9*x7_11*x7_8*x8_11*x8_9*x9_10*x9_11), x4_6^2*x5_8*x7_9/(x1_2*x1_3*x1_4*x1_5*x2_5*x2_6*x2_7*x3_4*x3_7*x3_8*x4_10*x4_5*x4_8*x4_9*x5_10*x5_6*x6_10*x6_11*x6_7*x6_9*x7_11*x7_8*x8_11*x8_9*x9_10*x9_11), x1_11*x2_10*x2_4*x4_6*x7_9/(x10_11*x1_2*x1_3*x1_4*x1_5*x1_6*x2_3*x2_6*x2_7*x2_8*x2_9*x3_4*x3_9*x4_10*x4_11*x4_5*x4_9*x5_11*x5_6*x6_11*x6_7*x7_10*x7_11*x7_8*x8_10*x8_9*x9_10), x2_9*x3_5^2*x6_8*x7_10/(x10_11*x1_2*x1_3*x1_4*x1_5*x2_3*x2_5*x2_6*x2_7*x3_4*x3_7*x3_8*x3_9*x4_5*x4_9*x5_10*x5_6*x5_9*x6_10*x6_11*x6_7*x7_11*x7_8*x8_10*x8_11*x8_9*x9_10), x2_9*x3_5*x3_6*x5_7/(x10_11*x1_2*x1_3*x1_4*x1_5*x2_3*x2_5*x2_6*x2_7*x3_4*x3_7*x3_8*x3_9*x4_5*x4_9*x5_10*x5_6*x5_9*x6_10*x6_11*x6_7*x7_11*x7_8*x8_11*x8_9*x9_10), x3_11*x3_5*x6_9*x7_9/(x10_11*x1_2*x1_3*x1_4*x1_5*x2_3*x2_6*x2_7*x3_4*x3_7*x3_8*x3_9*x4_5*x4_9*x5_10*x5_6*x5_9*x6_10*x6_11*x6_7*x7_11*x7_8*x8_11*x8_9*x9_10*x9_11), x2_4*x2_9*x6_8^2/(x1_2*x1_3*x1_4*x1_5*x2_3*x2_5*x2_6*x2_7*x2_8*x3_4*x3_8*x4_10*x4_8*x4_9*x5_10*x5_6*x6_10*x6_11*x6_7*x6_9*x7_11*x7_8*x8_11*x8_9*x9_10*x9_11), x3_5^3*x6_9/(x10_11*x1_2*x1_3*x1_4*x1_5*x2_3*x2_5*x2_6*x3_4*x3_6*x3_7*x3_8*x3_9*x4_5*x4_9*x5_10*x5_11*x5_6*x5_9*x6_11*x6_7*x7_11*x7_8*x8_10*x8_9*x9_10), x3_5/(x10_11*x1_2*x1_3*x1_4*x1_5*x2_3*x2_5*x2_6*x3_4*x3_7*x3_8*x4_5*x4_8*x5_6*x5_9*x6_10*x6_9*x7_10*x7_11*x7_8*x8_11*x9_10*x9_11), x3_5/(x10_11*x1_2*x1_3*x1_4*x1_5*x2_3*x2_5*x2_6*x3_4*x3_6*x3_7*x4_5*x4_8*x5_10*x5_9*x6_10*x6_7*x7_11*x7_8*x8_11*x8_9*x9_10*x9_11), x3_6*x5_11*x5_8/(x10_11*x1_2*x1_3*x1_4*x1_5*x2_3*x2_5*x2_6*x3_4*x3_7*x3_8*x4_5*x4_8*x5_10*x5_6*x5_9*x6_10*x6_11*x6_7*x7_11*x7_8*x8_11*x8_9*x9_10*x9_11), x2_11*x3_5*x7_9/(x10_11*x1_2*x1_3*x1_4*x1_5*x2_3*x2_5*x2_6*x2_7*x3_4*x3_7*x3_8*x4_5*x4_9*x5_10*x5_9*x6_10*x6_11*x6_7*x7_11*x7_8*x8_11*x8_9*x9_10*x9_11), x3_11*x5_7*x6_9/(x10_11*x1_2*x1_3*x1_4*x1_5*x2_3*x2_6*x2_7*x3_4*x3_7*x3_8*x4_5*x4_9*x5_10*x5_6*x5_9*x6_10*x6_11*x6_7*x7_11*x7_8*x8_11*x8_9*x9_10*x9_11), x2_11*x6_8/(x10_11*x1_2*x1_3*x1_4*x1_5*x2_5*x2_6*x2_7*x2_8*x3_4*x3_8*x3_9*x4_10*x4_5*x5_6*x6_10*x6_11*x6_7*x7_11*x7_8*x8_11*x8_9*x9_10*x9_11), x2_9*x4_6*x6_8/(x1_2*x1_3*x1_4*x1_5*x2_3*x2_5*x2_6*x2_7*x3_4*x3_8*x4_10*x4_8*x4_9*x5_10*x5_6*x6_10*x6_11*x6_7*x6_9*x7_11*x7_8*x8_11*x8_9*x9_10*x9_11), x2_9*x3_6*x5_11*x5_7/(x10_11*x1_2*x1_3*x1_4*x1_5*x2_3*x2_5*x2_6*x2_7*x3_4*x3_7*x3_8*x4_5*x4_9*x5_10*x5_6*x5_9*x6_10*x6_11*x6_7*x7_11*x7_8*x8_11*x8_9*x9_10*x9_11), x3_5*x5_6/(x10_11*x1_2*x1_3*x1_4*x1_5*x2_3*x2_5*x2_6*x3_4*x3_6*x3_7*x4_5*x4_7*x5_10*x5_8*x5_9*x6_10*x6_11*x6_7*x7_8*x8_11*x8_9*x9_10*x9_11), x2_10*x2_4*x5_8*x9_11/(x10_11*x1_2*x1_3*x1_4*x1_5*x2_3*x2_6*x2_7*x2_8*x2_9*x3_4*x3_9*x4_10*x4_5*x4_9*x5_10*x5_11*x5_6*x6_11*x6_7*x7_11*x7_8*x8_10*x8_11*x8_9*x9_10), x4_7*x5_11*x5_8*x6_9/(x10_11*x1_2*x1_3*x1_4*x1_5*x2_5*x2_6*x2_7*x3_4*x3_7*x3_8*x4_5*x4_8*x4_9*x5_10*x5_6*x5_9*x6_10*x6_11*x6_7*x7_11*x7_8*x8_11*x8_9*x9_10*x9_11), x1_7*x2_4*x3_11*x4_8*x6_10/(x10_11*x1_2*x1_3*x1_4*x1_5*x1_6*x2_3*x2_6*x2_7*x2_8*x3_4*x3_8*x3_9*x4_10*x4_11*x4_5*x4_9*x5_11*x5_6*x6_11*x6_7*x7_10*x7_11*x7_8*x8_10*x8_9*x9_10), x2_10*x2_11*x3_6*x5_8/(x10_11*x1_2*x1_3*x1_4*x1_5*x2_3*x2_5*x2_6*x2_7*x2_8*x3_4*x3_8*x3_9*x4_10*x4_5*x5_10*x5_6*x6_10*x6_11*x6_7*x7_11*x7_8*x8_11*x8_9*x9_10*x9_11), x4_6*x5_7*x7_9/(x10_11*x1_2*x1_3*x1_4*x1_5*x2_5*x2_6*x2_7*x3_4*x3_7*x3_8*x4_5*x4_8*x4_9*x5_6*x5_9*x6_10*x6_7*x6_9*x7_10*x7_11*x7_8*x8_11*x9_10*x9_11), x3_5/(x10_11*x1_2*x1_3*x1_4*x1_5*x2_3*x2_5*x2_6*x3_4*x3_6*x3_7*x4_5*x4_8*x5_8*x5_9*x6_10*x6_9*x7_10*x7_11*x7_8*x8_11*x9_10*x9_11), x2_10^2*x4_6/(x10_11*x1_2*x1_3*x1_4*x1_5*x2_3*x2_5*x2_6*x2_7*x2_8*x3_4*x3_9*x4_10*x4_11*x4_9*x5_11*x5_6*x6_10*x6_11*x6_7*x7_10*x7_8*x8_10*x8_9*x9_10), x3_10*x3_5*x5_7/(x10_11*x1_2*x1_3*x1_4*x1_5*x2_3*x2_5*x2_6*x3_4*x3_6*x3_7*x3_8*x4_5*x4_9*x5_10*x5_11*x5_9*x6_11*x6_7*x7_10*x7_11*x7_8*x8_10*x8_9*x9_10), x2_9*x5_8*x6_8/(x10_11*x1_2*x1_3*x1_4*x1_5*x2_5*x2_6*x2_7*x2_8*x3_4*x3_8*x3_9*x4_5*x4_9*x5_6*x5_9*x6_10*x6_11*x6_7*x7_11*x7_8*x8_10*x8_11*x8_9*x9_10), x3_5/(x10_11*x1_2*x1_3*x1_4*x1_5*x2_3*x2_5*x2_6*x3_4*x3_7*x3_8*x4_5*x4_8*x5_8*x5_9*x6_10*x6_7*x6_9*x7_10*x7_11*x8_11*x9_10*x9_11), x3_4*x7_9/(x10_11*x1_2*x1_3*x1_4*x1_5*x2_3*x2_5*x2_6*x3_7*x3_8*x3_9*x4_10*x4_5*x4_6*x4_9*x5_6*x6_7*x7_10*x7_11*x7_8*x8_11*x8_9*x9_10*x9_11), x3_5*x5_6/(x10_11*x1_2*x1_3*x1_4*x1_5*x2_3*x2_5*x2_6*x3_4*x3_6*x3_7*x4_5*x4_7*x5_7*x5_8*x5_9*x6_10*x6_11*x6_9*x7_11*x8_10*x8_11*x8_9*x9_10), x1_7*x2_11*x3_6*x3_7/(x10_11*x1_2*x1_3*x1_4*x1_5*x1_6*x2_3*x2_6*x2_7*x2_8*x3_10*x3_4*x3_8*x3_9*x4_11*x4_5*x5_11*x5_6*x6_11*x6_7*x7_10*x7_11*x7_8*x7_9*x8_9*x9_10), x3_5*x3_9*x5_6/(x10_11*x1_2*x1_3*x1_4*x1_5*x2_3*x2_5*x2_6*x3_4*x3_6*x3_7*x3_8*x4_5*x4_8*x5_10*x5_8*x5_9*x6_10*x6_11*x6_7*x7_11*x7_9*x8_9*x9_10*x9_11), x3_5*x5_7*x6_8/(x10_11*x1_2*x1_3*x1_4*x1_5*x2_3*x2_5*x2_6*x3_4*x3_6*x3_7*x4_7*x4_8*x5_10*x5_6*x5_8*x5_9*x6_10*x6_7*x7_11*x7_8*x8_11*x8_9*x9_10*x9_11), x3_5*x5_6^2/(x10_11*x1_2*x1_3*x1_4*x1_5*x2_3*x2_5*x2_6*x3_4*x3_6*x3_7*x4_5*x4_7*x5_10*x5_7*x5_8*x5_9*x6_10*x6_11*x6_7*x6_8*x8_11*x8_9*x9_10*x9_11), x3_5*x4_10*x5_7^2*x6_8/(x10_11*x1_2*x1_3*x1_4*x1_5*x2_3*x2_5*x2_6*x3_4*x3_6*x3_7*x4_5*x4_7*x4_8*x5_10*x5_6*x5_8*x5_9*x6_10*x6_7*x7_10*x7_11*x7_8*x8_11*x8_9*x9_10*x9_11), x2_10*x4_7*x5_8/(x10_11*x1_2*x1_3*x1_4*x1_5*x2_3*x2_5*x2_6*x2_7*x3_4*x3_7*x4_5*x4_8*x4_9*x5_10*x5_9*x6_10*x6_11*x6_7*x7_11*x7_8*x8_10*x8_11*x8_9*x9_10), x4_10*x5_8/(x10_11*x1_2*x1_3*x1_4*x1_5*x2_3*x2_5*x2_6*x3_4*x3_7*x4_5*x4_8*x4_9*x5_10*x5_9*x6_10*x6_11*x6_7*x7_11*x7_8*x8_10*x8_11*x8_9*x9_10), x2_10*x3_6*x5_11*x8_10/(x10_11*x1_2*x1_3*x1_4*x1_5*x2_5*x2_6*x2_7*x2_8*x3_10*x3_4*x3_8*x3_9*x4_10*x4_5*x5_10*x5_6*x6_10*x6_11*x6_7*x7_11*x7_8*x8_11*x8_9*x9_10*x9_11), x3_4*x4_7*x6_10/(x10_11*x1_2*x1_3*x1_4*x1_5*x2_3*x2_5*x2_6*x3_7*x3_8*x3_9*x4_10*x4_11*x4_5*x4_6*x4_9*x5_6*x6_11*x6_7*x7_10*x7_11*x7_8*x8_10*x8_9*x9_10), x2_8*x4_10*x5_7/(x10_11*x1_2*x1_3*x1_4*x1_5*x2_3*x2_5*x2_6*x2_7*x3_4*x3_7*x4_5*x4_8*x4_9*x5_10*x5_9*x6_10*x6_11*x6_7*x7_11*x7_8*x8_10*x8_11*x8_9*x9_10), x2_10*x3_11*x3_6*x8_10/(x10_11*x1_2*x1_3*x1_4*x1_5*x2_3*x2_6*x2_7*x2_8*x3_10*x3_4*x3_8*x3_9*x4_10*x4_5*x5_10*x5_6*x6_10*x6_11*x6_7*x7_11*x7_8*x8_11*x8_9*x9_10*x9_11), x2_10^2*x3_11*x3_6*x5_8/(x10_11*x1_2*x1_3*x1_4*x1_5*x2_3*x2_5*x2_6*x2_7*x2_8*x3_10*x3_4*x3_8*x3_9*x4_10*x4_5*x5_10*x5_6*x6_10*x6_11*x6_7*x7_11*x7_8*x8_11*x8_9*x9_10*x9_11), x2_10*x3_4*x7_9/(x10_11*x1_2*x1_3*x1_4*x1_5*x2_3*x2_5*x2_6*x2_7*x3_7*x3_8*x3_9*x4_10*x4_5*x4_6*x4_9*x5_6*x6_10*x7_10*x7_11*x7_8*x8_11*x8_9*x9_10*x9_11), x2_10*x3_6*x5_9*x6_8/(x1_2*x1_3*x1_4*x1_5*x2_5*x2_6*x2_7*x2_8*x3_10*x3_4*x3_8*x3_9*x4_10*x4_5*x5_10*x5_6*x6_10*x6_11*x6_7*x6_9*x7_11*x7_8*x8_11*x8_9*x9_10*x9_11), x3_5*x3_6*x7_9/(x10_11*x1_2*x1_3*x1_4*x1_5*x2_3*x2_6*x2_7*x3_4*x3_7*x3_8*x3_9*x4_5*x4_9*x5_10*x5_6*x5_9*x6_10*x6_11*x6_7*x7_11*x7_8*x8_11*x8_9*x9_10), x3_10*x5_7*x6_8/(x10_11*x1_2*x1_3*x1_4*x1_5*x2_3*x2_6*x2_7*x3_4*x3_7*x3_8*x4_5*x4_9*x5_10*x5_6*x5_9*x6_10*x6_11*x6_7*x7_11*x7_8*x8_10*x8_11*x8_9*x9_10), x2_8*x3_10*x5_7^2/(x10_11*x1_2*x1_3*x1_4*x1_5*x2_3*x2_5*x2_6*x2_7*x3_4*x3_7*x3_8*x4_5*x4_8*x5_10*x5_6*x5_9*x6_10*x6_7*x7_10*x7_11*x7_8*x8_11*x8_9*x9_10*x9_11), x1_7*x2_4^2*x6_10*x9_11/(x10_11*x1_2*x1_3*x1_4*x1_5*x1_6*x2_3*x2_6*x2_7*x2_8*x2_9*x3_4*x3_9*x4_10*x4_11*x4_5*x4_9*x5_11*x5_6*x6_11*x6_7*x7_10*x7_11*x7_8*x8_10*x8_9*x9_10), x1_9*x3_5^2/(x10_11*x1_2*x1_3*x1_4*x1_5*x1_6*x2_3*x2_6*x2_7*x3_4*x3_7*x3_8*x3_9*x4_5*x4_9*x5_10*x5_11*x5_6*x5_9*x6_7*x7_11*x8_10*x8_11*x8_9*x9_10), x2_8*x4_6^2*x5_9/(x1_2*x1_3*x1_4*x1_5*x2_3*x2_5*x2_6*x2_7*x3_4*x3_8*x4_10*x4_5*x4_8*x4_9*x5_10*x5_6*x6_10*x6_11*x6_7*x6_9*x7_11*x7_8*x8_11*x8_9*x9_10*x9_11), x1_9*x2_11*x2_4*x4_7*x6_10/(x10_11*x1_2*x1_3*x1_4*x1_5*x1_6*x2_3*x2_6*x2_7*x2_8*x2_9*x3_4*x3_9*x4_10*x4_11*x4_5*x4_9*x5_11*x5_6*x6_11*x6_7*x7_10*x7_11*x7_8*x8_10*x8_9*x9_10), x2_9*x4_6^2*x5_8/(x1_2*x1_3*x1_4*x1_5*x2_3*x2_5*x2_6*x2_7*x3_4*x3_8*x4_10*x4_5*x4_8*x4_9*x5_10*x5_6*x6_10*x6_11*x6_7*x6_9*x7_11*x7_8*x8_11*x8_9*x9_10*x9_11), x1_10*x2_11*x2_4*x4_7*x6_9/(x10_11*x1_2*x1_3*x1_4*x1_5*x1_6*x2_3*x2_6*x2_7*x2_8*x2_9*x3_4*x3_9*x4_10*x4_11*x4_5*x4_9*x5_11*x5_6*x6_11*x6_7*x7_10*x7_11*x7_8*x8_10*x8_9*x9_10), x2_8*x3_10*x3_5*x5_7*x6_9/(x10_11*x1_2*x1_3*x1_4*x1_5*x2_3*x2_5*x2_6*x2_7*x3_4*x3_7*x3_8*x3_9*x4_5*x4_9*x5_10*x5_6*x5_9*x6_10*x6_11*x6_7*x7_11*x7_8*x8_10*x8_11*x8_9*x9_10), x3_4^2*x7_9/(x10_11*x1_2*x1_3*x1_4*x1_5*x2_3*x2_5*x2_6*x3_6*x3_7*x3_8*x3_9*x4_10*x4_5*x4_6*x4_7*x4_9*x5_6*x7_10*x7_11*x7_8*x8_11*x8_9*x9_10*x9_11), x2_10*x2_4*x3_7^2*x4_8/(x10_11*x1_2*x1_3*x1_4*x1_5*x2_3*x2_5*x2_6*x2_7*x2_8*x3_10*x3_4*x3_8*x3_9*x4_10*x4_5*x4_6*x4_7*x5_6*x6_7*x7_10*x7_11*x7_8*x8_11*x8_9*x9_10*x9_11), x1_8*x3_5^3*x7_10/(x10_11*x1_2*x1_3*x1_4*x1_5*x1_6*x2_3*x2_6*x2_7*x3_10*x3_4*x3_7*x3_8*x3_9*x4_10*x4_5*x5_10*x5_11*x5_6*x5_7*x5_8*x6_7*x7_8*x8_11*x8_9*x9_10*x9_11), x3_4^3*x6_8/(x10_11*x1_2*x1_3*x1_4*x1_5*x2_3*x2_5*x2_6*x3_10*x3_6*x3_7*x3_8*x3_9*x4_10*x4_11*x4_5*x4_6*x4_7*x4_8*x5_6*x6_7*x7_8*x8_11*x8_9*x9_10*x9_11), x2_4*x6_8/(x1_2*x1_3*x1_4*x1_5*x2_3*x2_5*x2_6*x2_7*x3_4*x3_8*x4_10*x4_8*x4_9*x5_10*x5_6*x6_10*x6_11*x6_7*x7_11*x7_8*x8_11*x8_9*x9_10*x9_11), x3_11*x7_9/(x10_11*x1_2*x1_3*x1_4*x1_5*x2_3*x2_6*x2_7*x3_4*x3_7*x3_8*x4_5*x4_9*x5_10*x5_9*x6_10*x6_11*x6_7*x7_11*x7_8*x8_11*x8_9*x9_10*x9_11), x3_6*x5_7/(x10_11*x1_2*x1_3*x1_4*x1_5*x2_3*x2_6*x2_7*x3_4*x3_7*x3_8*x4_5*x4_9*x5_10*x5_6*x5_9*x6_10*x6_11*x6_7*x7_11*x7_8*x8_11*x8_9*x9_10), x2_4*x4_7/(x1_2*x1_3*x1_4*x1_5*x2_3*x2_6*x2_7*x2_8*x3_4*x3_9*x4_10*x4_11*x4_5*x4_9*x5_11*x5_6*x6_11*x6_7*x7_10*x7_11*x7_8*x8_10*x8_9*x9_10), x4_7/(x10_11*x1_2*x1_3*x1_4*x1_5*x2_5*x2_6*x2_7*x3_4*x3_7*x3_8*x4_10*x4_5*x4_9*x5_6*x6_10*x6_7*x7_11*x7_8*x8_11*x8_9*x9_10*x9_11), x2_10*x3_6/(x10_11*x1_2*x1_3*x1_4*x1_5*x2_3*x2_6*x2_7*x2_8*x3_4*x3_8*x3_9*x4_10*x4_5*x5_10*x5_6*x6_10*x6_11*x6_7*x7_11*x7_8*x8_9*x9_10*x9_11), x4_11*x5_8*x7_9/(x10_11*x1_2*x1_3*x1_4*x1_5*x2_5*x2_6*x2_7*x3_4*x3_7*x3_8*x4_5*x4_8*x4_9*x5_10*x5_9*x6_10*x6_11*x6_7*x7_11*x7_8*x8_11*x8_9*x9_10*x9_11), x4_6*x4_7*x5_8/(x1_2*x1_3*x1_4*x1_5*x2_5*x2_6*x2_7*x3_4*x3_7*x3_8*x4_10*x4_5*x4_8*x4_9*x5_10*x5_6*x6_10*x6_11*x6_7*x7_11*x7_8*x8_11*x8_9*x9_10*x9_11), x2_10*x2_4/(x10_11*x1_2*x1_3*x1_4*x1_5*x2_3*x2_5*x2_6*x2_7*x2_8*x3_4*x3_9*x4_10*x4_11*x4_9*x5_11*x5_6*x6_11*x6_7*x7_10*x7_8*x8_10*x8_9*x9_10), x4_7/(x10_11*x1_2*x1_3*x1_4*x1_5*x2_5*x2_6*x2_7*x3_4*x3_7*x3_8*x4_5*x4_8*x4_9*x5_6*x6_10*x6_7*x7_10*x7_11*x8_11*x8_9*x9_10*x9_11), x6_8/(x10_11*x1_2*x1_3*x1_4*x1_5*x2_5*x2_6*x2_7*x3_4*x3_7*x3_8*x4_8*x4_9*x5_6*x5_9*x6_10*x6_11*x6_7*x7_11*x8_10*x8_11*x8_9*x9_10), x4_11/(x10_11*x1_2*x1_3*x1_4*x1_5*x2_3*x2_6*x2_7*x3_4*x3_8*x4_5*x4_8*x4_9*x5_10*x5_9*x6_10*x6_11*x6_7*x7_11*x7_8*x8_11*x9_10*x9_11), x4_6/(x1_2*x1_3*x1_4*x1_5*x2_5*x2_6*x2_7*x3_4*x3_7*x3_8*x4_10*x4_8*x4_9*x5_10*x5_6*x6_10*x6_11*x6_7*x7_11*x8_11*x8_9*x9_10*x9_11), 1/(x10_11*x1_2*x1_3*x1_4*x1_5*x2_3*x2_6*x2_7*x3_4*x3_8*x4_5*x4_8*x5_6*x5_9*x6_10*x6_7*x7_10*x7_11*x8_11*x8_9*x9_10*x9_11), x3_4/(x10_11*x1_2*x1_3*x1_4*x1_5*x2_3*x2_5*x2_6*x3_7*x3_8*x3_9*x4_10*x4_11*x4_5*x4_9*x5_6*x6_11*x6_7*x7_11*x7_8*x8_10*x8_9*x9_10), x3_11*x5_8/(x10_11*x1_2*x1_3*x1_4*x1_5*x2_3*x2_5*x2_6*x3_4*x3_7*x3_8*x4_5*x4_8*x5_10*x5_9*x6_10*x6_11*x6_7*x7_11*x7_8*x8_11*x8_9*x9_10*x9_11), x2_11*x3_6*x5_7/(x10_11*x1_2*x1_3*x1_4*x1_5*x2_3*x2_5*x2_6*x2_7*x3_4*x3_7*x3_8*x4_5*x4_9*x5_10*x5_6*x6_10*x6_11*x6_7*x7_11*x7_8*x8_11*x8_9*x9_10*x9_11), x2_11/(x10_11*x1_2*x1_3*x1_4*x1_5*x2_3*x2_5*x2_6*x2_7*x3_4*x3_8*x4_8*x4_9*x5_10*x5_9*x6_10*x6_11*x6_7*x7_11*x7_8*x8_11*x9_10*x9_11), x5_11/(x10_11*x1_2*x1_3*x1_4*x1_5*x2_3*x2_5*x2_6*x3_4*x3_7*x4_5*x4_8*x5_10*x5_9*x6_10*x6_11*x6_7*x7_11*x7_8*x8_11*x8_9*x9_10*x9_11), 1/(x10_11*x1_2*x1_3*x1_4*x1_5*x2_3*x2_5*x2_6*x3_4*x3_7*x4_8*x4_9*x5_10*x5_9*x6_10*x6_11*x6_7*x7_11*x7_8*x8_11*x8_9*x9_10), x2_11*x3_9*x5_7/(x10_11*x1_2*x1_3*x1_4*x1_5*x2_3*x2_5*x2_6*x2_7*x3_4*x3_7*x3_8*x4_5*x4_9*x5_10*x5_9*x6_10*x6_11*x6_7*x7_11*x7_8*x8_11*x8_9*x9_10*x9_11), x2_8*x4_6/(x1_2*x1_3*x1_4*x1_5*x2_3*x2_5*x2_6*x2_7*x3_4*x3_8*x4_10*x4_8*x4_9*x5_10*x5_6*x6_10*x6_11*x6_7*x7_11*x7_8*x8_11*x8_9*x9_10*x9_11), x4_7*x6_8/(x1_2*x1_3*x1_4*x1_5*x2_5*x2_6*x2_7*x3_4*x3_7*x3_8*x4_10*x4_8*x4_9*x5_10*x5_6*x6_10*x6_11*x6_7*x7_11*x7_8*x8_11*x8_9*x9_10*x9_11), x2_9*x3_11*x5_7/(x10_11*x1_2*x1_3*x1_4*x1_5*x2_3*x2_5*x2_6*x2_7*x3_4*x3_7*x3_8*x4_5*x4_9*x5_10*x5_9*x6_10*x6_11*x6_7*x7_11*x7_8*x8_11*x8_9*x9_10*x9_11), x3_8*x5_7/(x10_11*x1_2*x1_3*x1_4*x1_5*x2_3*x2_5*x2_6*x3_4*x3_6*x3_7*x4_7*x4_8*x5_10*x5_8*x5_9*x6_10*x6_7*x7_11*x7_8*x8_11*x8_9*x9_10*x9_11), x3_11*x5_6*x5_7/(x10_11*x1_2*x1_3*x1_4*x1_5*x2_3*x2_5*x2_6*x3_4*x3_6*x3_7*x4_5*x4_7*x5_10*x5_8*x5_9*x6_10*x6_11*x6_7*x7_11*x7_8*x8_11*x8_9*x9_10*x9_11), x2_10*x2_5*x4_8*x9_11/(x10_11*x1_2*x1_3*x1_4*x1_5*x2_3*x2_6*x2_7*x2_8*x2_9*x3_4*x3_9*x4_10*x4_5*x4_9*x5_10*x5_11*x5_6*x6_11*x6_7*x7_11*x7_8*x8_10*x8_11*x8_9*x9_10), x3_4*x6_9/(x10_11*x1_2*x1_3*x1_4*x1_5*x2_3*x2_5*x2_6*x3_6*x3_7*x3_8*x4_10*x4_5*x4_8*x4_9*x5_6*x6_10*x6_11*x7_11*x7_8*x7_9*x8_9*x9_10*x9_11), x2_9*x4_10*x5_8/(x10_11*x1_2*x1_3*x1_4*x1_5*x2_3*x2_6*x2_7*x2_8*x3_4*x3_8*x4_5*x4_8*x4_9*x5_10*x5_6*x5_9*x6_10*x6_7*x7_10*x7_11*x8_11*x8_9*x9_10*x9_11), x2_10*x4_11*x5_8*x6_9/(x10_11*x1_2*x1_3*x1_4*x1_5*x2_5*x2_6*x2_7*x2_8*x3_4*x3_8*x3_9*x4_10*x4_5*x4_9*x5_10*x5_6*x6_10*x6_11*x6_7*x7_11*x7_8*x8_11*x8_9*x9_10*x9_11), x1_11*x3_6/(x10_11*x1_2*x1_3*x1_4*x1_5*x1_6*x2_3*x2_6*x2_7*x3_4*x3_8*x3_9*x4_10*x4_5*x5_10*x5_6*x6_11*x6_7*x7_11*x7_8*x8_11*x8_9*x9_10*x9_11), x2_4*x5_11*x6_9*x8_10/(x10_11*x1_2*x1_3*x1_4*x1_5*x2_5*x2_6*x2_7*x2_8*x3_4*x3_8*x3_9*x4_10*x4_5*x4_9*x5_10*x5_6*x6_10*x6_11*x6_7*x7_11*x7_8*x8_11*x8_9*x9_10*x9_11), x4_11*x5_7*x6_8/(x10_11*x1_2*x1_3*x1_4*x1_5*x2_5*x2_6*x2_7*x3_4*x3_7*x3_8*x4_5*x4_8*x4_9*x5_10*x5_6*x6_10*x6_11*x6_7*x7_11*x7_8*x8_11*x8_9*x9_10*x9_11), x1_8*x2_4*x3_11*x4_7*x6_10/(x10_11*x1_2*x1_3*x1_4*x1_5*x1_6*x2_3*x2_6*x2_7*x2_8*x3_4*x3_8*x3_9*x4_10*x4_11*x4_5*x4_9*x5_11*x5_6*x6_11*x6_7*x7_10*x7_11*x7_8*x8_10*x8_9*x9_10), x1_10*x2_4*x3_11*x4_7*x6_8/(x10_11*x1_2*x1_3*x1_4*x1_5*x1_6*x2_3*x2_6*x2_7*x2_8*x3_4*x3_8*x3_9*x4_10*x4_11*x4_5*x4_9*x5_11*x5_6*x6_11*x6_7*x7_10*x7_11*x7_8*x8_10*x8_9*x9_10), x2_4/(x10_11*x1_2*x1_3*x1_4*x1_5*x2_3*x2_5*x2_6*x2_7*x3_4*x3_8*x4_10*x4_8*x4_9*x5_10*x5_6*x6_10*x6_11*x7_11*x7_8*x7_9*x8_9*x9_11), x4_6*x7_8/(x10_11*x1_2*x1_3*x1_4*x1_5*x2_3*x2_6*x2_7*x3_4*x3_7*x4_5*x4_7*x4_8*x5_8*x5_9*x6_10*x6_11*x6_7*x6_9*x7_11*x8_10*x8_11*x8_9*x9_10), x4_7/(x10_11*x1_2*x1_3*x1_4*x1_5*x2_5*x2_6*x2_7*x3_4*x3_7*x3_8*x4_5*x4_6*x4_9*x5_6*x6_10*x7_10*x7_11*x7_8*x8_11*x8_9*x9_10*x9_11), 1/(x10_11*x1_2*x1_3*x1_4*x1_5*x2_3*x2_5*x2_6*x3_4*x3_6*x4_5*x4_7*x5_8*x6_10*x6_9*x7_10*x7_11*x7_8*x8_11*x8_9*x9_10*x9_11), x5_6/(x10_11*x1_2*x1_3*x1_4*x1_5*x2_3*x2_5*x2_6*x3_4*x3_7*x4_5*x4_7*x5_8*x5_9*x6_10*x6_11*x6_7*x6_9*x7_11*x8_10*x8_11*x8_9*x9_10), x1_7*x3_6/(x10_11*x1_2*x1_3*x1_4*x1_5*x1_6*x2_6*x2_7*x2_8*x3_10*x3_4*x3_8*x3_9*x4_11*x4_5*x5_11*x5_6*x6_11*x6_7*x7_10*x7_8*x7_9*x8_9*x9_10), x1_11*x3_10*x3_6/(x10_11*x1_2*x1_3*x1_4*x1_5*x1_6*x2_3*x2_6*x2_7*x3_4*x3_7*x3_8*x3_9*x4_10*x4_5*x5_10*x5_6*x6_10*x6_11*x7_11*x7_8*x8_11*x8_9*x9_10*x9_11), x3_9*x5_7/(x10_11*x1_2*x1_3*x1_4*x1_5*x2_3*x2_5*x2_6*x3_4*x3_6*x3_7*x4_5*x4_7*x5_8*x5_9*x6_10*x6_9*x7_10*x7_11*x7_8*x8_11*x8_9*x9_10*x9_11), x3_4^2/(x10_11*x1_2*x1_3*x1_4*x1_5*x2_3*x2_5*x2_6*x3_6*x3_7*x3_8*x3_9*x4_10*x4_11*x4_5*x4_7*x4_9*x5_6*x6_7*x7_11*x8_10*x8_11*x8_9*x9_10), x4_7^2*x6_8/(x10_11*x1_2*x1_3*x1_4*x1_5*x2_5*x2_6*x2_7*x3_4*x3_7*x3_8*x4_5*x4_6*x4_8*x4_9*x5_6*x6_10*x6_7*x7_10*x7_11*x7_8*x8_11*x8_9*x9_10*x9_11), x3_8*x4_6/(x10_11*x1_2*x1_3*x1_4*x1_5*x2_3*x2_5*x2_6*x3_4*x3_6*x3_7*x4_5*x4_7*x4_8*x5_8*x6_10*x6_8*x6_9*x7_10*x7_11*x8_11*x8_9*x9_10*x9_11), x3_8*x5_6^2/(x10_11*x1_2*x1_3*x1_4*x1_5*x2_3*x2_5*x2_6*x3_4*x3_6*x3_7*x4_5*x4_7*x5_10*x5_8*x5_9*x6_10*x6_11*x6_7*x6_8*x7_8*x8_11*x8_9*x9_10*x9_11), x3_8*x4_10*x5_7^2/(x10_11*x1_2*x1_3*x1_4*x1_5*x2_3*x2_5*x2_6*x3_4*x3_6*x3_7*x4_5*x4_7*x4_8*x5_10*x5_8*x5_9*x6_10*x6_7*x7_10*x7_11*x7_8*x8_11*x8_9*x9_10*x9_11), x3_6*x4_7/(x10_11*x1_2*x1_3*x1_4*x1_5*x2_3*x2_5*x2_6*x3_7*x3_8*x3_9*x4_10*x4_5*x4_6*x4_9*x5_6*x6_10*x6_7*x7_10*x7_11*x7_8*x8_11*x8_9*x9_11), x2_8*x3_10*x5_7/(x10_11*x1_2*x1_3*x1_4*x1_5*x2_3*x2_5*x2_6*x2_7*x3_4*x3_7*x3_8*x4_5*x4_9*x5_10*x5_9*x6_10*x6_11*x6_7*x7_11*x7_8*x8_10*x8_11*x8_9*x9_10), x2_8*x3_6*x5_7/(x10_11*x1_2*x1_3*x1_4*x1_5*x2_3*x2_5*x2_6*x2_7*x3_4*x3_7*x3_8*x4_5*x4_9*x5_6*x5_9*x6_10*x6_11*x6_7*x7_11*x7_8*x8_10*x8_11*x8_9*x9_10), x2_10*x3_6*x5_7*x5_8/(x10_11*x1_2*x1_3*x1_4*x1_5*x2_3*x2_5*x2_6*x2_7*x3_4*x3_7*x3_8*x4_5*x4_9*x5_10*x5_6*x5_9*x6_10*x6_11*x6_7*x7_11*x7_8*x8_10*x8_11*x8_9*x9_10), x3_4*x6_8/(x10_11*x1_2*x1_3*x1_4*x1_5*x2_3*x2_5*x2_6*x3_6*x3_7*x3_8*x4_5*x4_6*x4_8*x4_9*x5_6*x6_10*x7_10*x7_11*x7_8*x8_11*x8_9*x9_10*x9_11), x3_8*x4_6*x5_7^2/(x10_11*x1_2*x1_3*x1_4*x1_5*x2_3*x2_5*x2_6*x3_4*x3_6*x3_7*x4_5*x4_7*x4_8*x5_6*x5_8*x5_9*x6_10*x6_7*x7_10*x7_11*x7_8*x8_11*x8_9*x9_10*x9_11), x2_8*x3_6*x4_7/(x10_11*x1_2*x1_3*x1_4*x1_5*x2_3*x2_5*x2_6*x2_7*x3_4*x3_7*x3_8*x4_5*x4_6*x4_8*x5_6*x6_10*x6_9*x7_10*x7_11*x7_8*x8_11*x8_9*x9_10*x9_11), x2_9*x3_10*x4_7/(x10_11*x1_2*x1_3*x1_4*x1_5*x2_3*x2_5*x2_6*x2_7*x3_7*x3_8*x3_9*x4_10*x4_5*x4_6*x4_9*x5_6*x6_10*x7_10*x7_11*x7_8*x8_11*x8_9*x9_10*x9_11), x4_10/(x10_11*x1_2*x1_3*x1_4*x1_5*x2_3*x2_5*x2_6*x3_4*x3_6*x4_7*x4_8*x4_9*x5_10*x5_6*x6_10*x7_10*x7_11*x7_8*x8_11*x8_9*x9_10*x9_11), x2_10*x2_9*x3_6^2*x5_8/(x1_2*x1_3*x1_4*x1_5*x2_3*x2_5*x2_6*x2_7*x2_8*x3_10*x3_4*x3_8*x3_9*x4_10*x4_5*x5_10*x5_6*x6_10*x6_11*x6_7*x6_9*x7_11*x7_8*x8_11*x8_9*x9_10*x9_11), x4_10*x4_6*x5_7/(x10_11*x1_2*x1_3*x1_4*x1_5*x2_3*x2_5*x2_6*x3_4*x3_6*x4_5*x4_7*x4_8*x4_9*x5_10*x5_6*x6_10*x6_7*x7_10*x7_11*x7_8*x8_11*x8_9*x9_10*x9_11), x2_9*x3_10*x3_6*x5_7*x5_8/(x10_11*x1_2*x1_3*x1_4*x1_5*x2_3*x2_5*x2_6*x2_7*x3_4*x3_7*x3_8*x3_9*x4_5*x4_9*x5_10*x5_6*x5_9*x6_10*x6_11*x6_7*x7_11*x7_8*x8_10*x8_11*x8_9*x9_10)
